Algorithm-Agnostic Interpretations for Clustering

A clustering outcome for high-dimensional data is typically interpreted via post-processing, involving dimension reduction and subsequent visualization. This destroys the meaning of the data and obfuscates interpretations. We propose algorithm-agnostic interpretation methods to explain clustering outcomes in reduced dimensions while preserving the integrity of the data. The permutation feature importance for clustering represents a general framework based on shuffling feature values and measuring changes in cluster assignments through custom score functions. The individual conditional expectation for clustering indicates observation-wise changes in the cluster assignment due to changes in the data. The partial dependence for clustering evaluates average changes in cluster assignments for the entire feature space. All methods can be used with any clustering algorithm able to reassign instances through soft or hard labels. In contrast to common post-processing methods such as principal component analysis, the introduced methods maintain the original structure of the features.

==> R/ClustPredictor.R <==
#' @title Clustering Predictor Object
#' 
#' @description
#' A `ClustPredictor` object holds any unsupervized machine learning model (`mlr`, `caret`,
#' `randomForest`, ...) and the data to be used for analyzing the model. The
#' interpretation methods in the `iml_clust` package need the machine learning model
#' to be wrapped in a `ClustPredictor` object.
#'
#' @importFrom prediction find_data
#' 
#' @details
#' A Cluster Predictor object is a container for the unsupervized prediction model and the data.
#' This ensures that the machine learning model can be analyzed in a robust way.
#'
#' The Model inherits from `iml::Predictor` Object and adjusts this Object to container unsupervized Methods.
#'
#' @export
ClustPredictor <- R6Class("ClustPredictor",
                          inherit = iml::Predictor,
                          public = list(
                            initialize = function(model = NULL, data = NULL, predict.function = NULL,
                                                  y = NULL, class = NULL, type = NULL,
                                                  batch.size = 1000) {
                              assert_number(batch.size, lower = 1)
                              if (is.null(model) & is.null(predict.function)) {
                                stop("Provide a model, a predict.fun or both!")
                              }
                              if (is.null(data)) {
                                tryCatch(
                                  {
                                    data <- prediction::find_data(model)
                                  },
                                  error = function(e) stop("Can't extract data from model, please provide via data=")
                                )
                              }
                              if (is.null(y)) {
                                y <- find_y(model)
                                # Extra fix for caret, because it renames the target in the data
                                if (inherits(model, "train")) {
                                  colnames(data)[colnames(data) == ".outcome"] <- y
                                }
                                # y not always needed, so ignore when not in data
                                if (is.character(y) && !(y %in% names(data))) {
                                  y <- NULL
                                }
                              }
                              
                              # data needs to be a data.frame to work with class "Data" (#115)
                              if (inherits(data, "data.table")) {
                                data.table::setDF(data)
                              }
                              
                              self$data <- iml:::Data$new(data, y = y)
                              self$class <- class
                              self$model <- model
                              self$task <- inferTaskFromModel(model)
                              self$prediction.function <- create_predict_fun(model, self$task,
                                                                             predict.function,
                                                                             type = type
                              )
                              self$batch.size <- batch.size
                            }
                          )
)


==> R/ClusterFeatureEffect.R <==
ClusterFeatureEffect <- R6Class("ClusterFeatureEffect",
                                public = list(
                                  initialize = function(predictor, feature, method = "pdp+ice", grid.size = 20L) {
                                    assert_choice(method, c("pdp", "ice", "pdp+ice","cice", "cpdp+ice"))
                                    if(method %in% c("cpdp+ice", "cice")) self$type == "prob"
                                    assert_numeric(grid.size, min.len = 1, null.ok = TRUE)
                                    self$predictor = predictor
                                    self$method = method
                                    self$feature <- private$sanitize.feature(
                                      feature, predictor$data$feature.names, method
                                    )
                                    self$mg = private$create_mg(predictor, feature, grid.size)
                                    self$results = as.data.table(
                                      switch(self$type, prob = private$run_prob(predictor$data$n.rows),
                                             partition = private$run_part(predictor$data$n.rows))
                                    )
                                  },
                                  plot = function() {
                                    if(self$method %in% c("cpdp+ice", "cice")){
                                      classes = grep("Class", colnames(self$results), value = TRUE)
                                      class_plots = lapply(classes, private$plot_cpdp)
                                      return(do.call("grid.arrange", c(class_plots, ncol = 1)))
                                    }
                                    theme_set(theme_minimal())
                                    if(length(self$feature) == 1L){
                                      if(self$type == "partition") {
                                        return(private$plot_part_1D())
                                      }
                                      classes = grep("Class", colnames(self$results), value = TRUE)
                                      class_plots = lapply(classes, private$plot_prob_1D)
                                      return(do.call("grid.arrange", c(class_plots, ncol = 1)))
                                    } else if(length(self$feature) == 2L) {
                                      return(private$plot_2D())
                                    }
                                  },
                                  plot_pdps = function(mass = NULL) {
                                    # mass: How many mass of ice lines in percent should be included included in the intervall
                                    assert_choice(self$method, c("pdp", "pdp+ice"))
                                    assert_character(self$feature, len = 1L)
                                    if(!is.null(mass) && self$method == "pdp+ice"){
                                      setkey(self$results, .type)
                                      high = self$results[.("ice"), lapply(.SD, quantile, probs = 1 - ((1 - mass)/2)),
                                                          .SDcols = grep("^Class", colnames(self$results)), by  = c(self$feature)]
                                      low = self$results[.("ice"), lapply(.SD, quantile, probs = (1 - mass)/2),
                                                         .SDcols = grep("^Class", colnames(self$results)), by  = c(self$feature)]
                                      aggr = list(melt(high, id.vars = c(self$feature), value.name = "upper"),
                                                  melt(low, id.vars = c(self$feature), value.name = "lower"),
                                                  melt(self$results[.("pdp"), ][, c(".type", ".id"):= NULL],
                                                       id.vars = c(self$feature), value.name = "pdp")
                                      )
                                      aggr = Reduce(function(...) merge(..., all = TRUE), aggr)
                                      ribbon = geom_ribbon(aes(ymin = lower, ymax = upper, fill = variable),
                                                           linetype = 0, alpha = .2)
                                      labs =labs(title = "PD Class Likelihood Plots",
                                                 subtitle = paste(mass, "% ICE mass included in certainty boundaries")
                                      )
                                      
                                    } else{
                                      aggr = melt(self$results[.("pdp"), ][, c(".type", ".id"):= NULL],
                                                  id.vars = c(self$feature), value.name = "pdp")
                                      ribbon = NULL
                                      labs = labs(title = "PD Class Likelihood Plots")
                                    }
                                    
                                    ggplot(aggr, mapping = aes_string(x = self$feature, y = "pdp", color = "variable")) +
                                      geom_line(size = 2) +
                                      scale_y_continuous(expression(pi)) +
                                      geom_rug(data = self$predictor$data$get.x(),
                                               mapping = aes_string(x = self$feature, y = NULL, color = NULL)) +
                                      ribbon + labs
                                  },
                                  predictor = NULL,
                                  feature = NULL,
                                  method = NULL,
                                  mg = NULL,
                                  results = NULL
                                ),
                                active = list(
                                  type = function() self$predictor$model$predict_type
                                ),
                                private = list(
                                  sanitize.feature = function(feature, feature.names, method) {
                                    assert_character(feature, unique = TRUE)
                                    stopifnot(all(feature %in% feature.names))
                                    feature_idx <- which(feature[1] == feature.names)
                                    if (length(feature) == 2) {
                                      feature_idx <- c(feature, which(feature[2] == feature.names))
                                      assert_false(feature_idx[1] == feature_idx[2])
                                      if (method %in% c("ice", "pdp+ice")) {
                                        stop("ICE is not implemented for two features.")
                                      }
                                    }
                                    feature
                                  },
                                  create_mg = function(predictor, feature, grid.size){
                                    data.sample = predictor$data$get.xy()
                                    dta_filtered = data.sample[, feature, with = FALSE]
                                    if(is.null(grid.size)){
                                      grid.size = apply(dta_filtered, 2, function(x) length(unique(x)))
                                    }
                                    grid.dt <- iml:::get.grid(dta_filtered, grid.size, anchor.value = NULL)
                                    iml:::MarginalGenerator$new(grid.dt, data.sample, feature, 
                                                                id.dist = TRUE, cartesian = TRUE)
                                  },
                                  get_mode = function(x) {
                                    ux <- unique(x)
                                    ux[which.max(tabulate(match(x, ux)))]
                                  },
                                  get_certainty = function(x) {
                                    tab = table(x)
                                    max(tab) / sum(tab)
                                  },
                                  run_prob = function(n){
                                    y = vector()
                                    results.ice <- data.table()
                                    while (!self$mg$finished) {
                                      results.ice.inter <- self$mg$next.batch(n)
                                      predictions <- self$predictor$predict(data.frame(results.ice.inter[, self$predictor$data$feature.names, with = FALSE])) 
                                      colnames(predictions) = paste("Class", seq_len(ncol(predictions)), sep = "")
                                      y = c(y, paste("Class", results.ice.inter$.y))
                                      results.ice.inter <- results.ice.inter[, c(self$feature, ".id.dist"), with = FALSE]
                                      results.ice.inter = cbind(results.ice.inter, predictions)
                                      results.ice <- rbind(results.ice, results.ice.inter)
                                    }
                                    results = data.table()
                                    if(self$method %in% c("cpdp+ice", "cice")) results.ice = cbind(results.ice, class = y)

                                    if (self$method %in% c("pdp", "pdp+ice", "cpdp+ice")) {
                                      results.aggregated = if(self$method != "cpdp+ice") {
                                        results.ice[, lapply(.SD, mean),
                                                    .SDcols = colnames(predictions), 
                                                    by  = c(self$feature)]
                                      } else {
                                        results.aggregated <- results.ice[, lapply(.SD, mean),
                                                                          .SDcols = colnames(predictions), 
                                                                          by  = c(self$feature, "class")]
                                      }
                                      results.aggregated$.type <- "pdp"
                                      results.aggregated$.id.dist = NA
                                      results <- rbind(results, results.aggregated)
                                    }
                                    
                                    if (self$method %in% c("ice", "pdp+ice", "cpdp+ice", "cice")) {
                                      results.ice$.type <- "ice"
                                      cols = c(self$feature, colnames(predictions), ".type", ".id.dist")
                                      if(self$method %in% c("cpdp+ice", "cice")) cols = c(cols, "class")
                                      results <- rbind(results, results.ice[, ..cols], fill = TRUE)
                                      results$.id <- results$.id.dist
                                      results$.id.dist <- NULL
                                      # sort by id
                                      setkeyv(results, ".id")
                                    }
                                    data.frame(results)
                                  },
                                  run_part = function(n){
                                    results.ice <- data.table()
                                    while (!self$mg$finished) {
                                      results.ice.inter <- self$mg$next.batch(n)
                                      predictions <- self$predictor$predict(data.frame(results.ice.inter[, self$predictor$data$feature.names, with = FALSE])) 
                                      results.ice.inter <- results.ice.inter[, c(self$feature, ".id.dist"), with = FALSE]
                                      results.ice.inter$.value <- predictions
                                      results.ice.inter$.class <- 1
                                      results.ice <- rbind(results.ice, results.ice.inter)
                                    }
                                    results <- data.table()
                                    if (self$method %in% c("pdp", "pdp+ice")) {
                                      results.aggregated <- results.ice[, list(.value = private$get_mode(.value),
                                                                               .cert = private$get_certainty(.value)),
                                                                        by = c(self$feature)]
                                      results.aggregated[, setdiff(colnames(results.ice), colnames(results.aggregated)):= NA]
                                      results.aggregated[, colnames(results.ice), with = FALSE]
                                      results.aggregated$.type <- "pdp"
                                      results <- rbind(results, results.aggregated)
                                    }
                                    
                                    if (self$method %in% c("ice", "pdp+ice")) {
                                      results.ice$.type <- "ice"
                                      results <- rbind(results, results.ice, fill = TRUE)
                                      results$.id <- results$.id.dist
                                      results$.id.dist <- NULL
                                      # sort by id
                                      setkeyv(results, ".id")
                                    }
                                    data.frame(results)
                                  },
                                  plot_cpdp = function(target){
                                    if(self$method == "cpdp+ice") pdp <- self$results[self$results$.type != "ice", ]
                                    ice = self$results[self$results$.type == "ice", ]
                                    ggplot(ice, mapping = aes_string(x = self$feature, y = target, colour = "class")) +
                                      geom_rug(data = self$predictor$data$get.x(),
                                               mapping = aes_string(x = self$feature, y = NULL, colour = NULL)) +
                                      geom_line(alpha = 0.2, mapping = aes(group = .id)) +
                                      if(self$method == "cpdp+ice") geom_line(data = pdp, size = 2) else NULL
                                  },
                                  plot_part_1D = function(){
                                    stopifnot(exprObject = self$method %in% c("pdp", "pdp+ice"))
                                    aggr <- self$results[self$results$.type != "ice", ]
                                    ggplot(aggr, aes_string(x= self$feature, y = ".cert")) +
                                      geom_ribbon(aes(ymin = rep(0, times = nrow(self$results)),
                                                      ymax = .cert, fill = as.factor(.value)), linetype = 0) +
                                      geom_rug(data = self$predictor$data$get.x(), mapping = aes_string(x = self$feature, y = NULL))
                                    },
                                  plot_prob_1D = function(target){
                                    curve = ggplot(self$results[self$results$.type == "ice", ], 
                                                   mapping = aes_string(x = self$feature, y = target)) +
                                      geom_rug(data = self$predictor$data$get.x(),
                                               mapping = aes_string(x = self$feature, y = NULL))
                                    if(self$method %in% c("ice", "pdp+ice")) {
                                      curve = curve + geom_line(alpha = 0.2, mapping = aes(group = .id))
                                    }
                                    if(self$method %in% c("pdp", "pdp+ice")) {
                                      pdp <- self$results[self$results$.type != "ice", ]
                                      curve = curve + geom_line(data = pdp, size = 2, color = "gold")
                                    }
                                    curve
                                  },
                                  plot_2D = function(){
                                    if(self$type == "prob") {
                                      cols = grep("Class", names(self$results), value = TRUE)
                                      self$results$.value = apply(self$results[, ..cols], 1, which.max)
                                      self$results$.cert = apply(self$results[, ..cols], 1, max)
                                    }
                                    self$results$.value = as.factor(self$results$.value)
                                    grid_p = ggplot(self$results, aes_string(x = self$feature[1], y = self$feature[2],
                                                                             alpha = ".cert", fill = ".value")) +
                                      geom_tile() + geom_rug(data = self$predictor$data$get.x(), mapping = aes(alpha= NULL, fill = NULL))
                                    grid_p
                                  }
                                )
)


==> R/ClusterFeatureImp.R <==
# TODO: documentation, plotmethod, thinning of attributes
ClusterFeatureImp <- R6Class("ClusterFeatureImp",
                             public = list(
                               initialize = function(predictor, features = NULL, metric = "f1",
                                                     avg = NULL, n.repetitions = 5) {
                                 assert_choice(avg, c("micro", "macro"), null.ok = TRUE)
                                 assert_choice(metric, c("recall", "precision", "f1",
                                                         "jaccard", "folkes_mallows", "accuracy"))
                                 assert_number(n.repetitions)
                                 self$avg <- avg
                                 self$metric <- metric 
                                 self$predictor <- predictor
                                 self$sampler <- predictor$data
                                 self$data.sample <- predictor$data$get.xy()
                                 self$n.repetitions <- n.repetitions
                                 
                                 
                                 # process features argument
                                 if (is.null(features)) {
                                   features <- predictor$data$feature.names
                                 }
                                 if (!is.list(features)) {
                                   features <- as.list(features)
                                   names(features) <- unlist(features)
                                 }
                                 assert_subset(unique(unlist(features)), predictor$data$feature.names, empty.ok = FALSE)
                                 self$features <- features
                                 
                                 # suppressing package startup messages
                                 self$results = suppressPackageStartupMessages(private$run(self$predictor$batch.size))
                               },
                               print = function() {
                                 cat("Interpretation method: ", class(self)[1], "\n")
                                 cat("\n\nAnalysed predictor: \n")
                                 self$predictor$print()
                                 cat("\n\nAnalysed data:\n")
                                 print(self$sampler)
                                 cat("\nMetric:", self$metric, "\n")
                                 if(is.null(self$avg)) cat("Classwise scores") else cat("Scores sumarized by ", self$avg)
                                 cat("\n\nHead of results:\n")
                                 if (!is.null(self$results)) {
                                   print(head(self$results))
                                 }
                               },
                               plot = function() {
                                 if(!is.null(self$avg)){
                                   new_res = self$results
                                   colnames(new_res) = gsub("[[:punct:]]", "", colnames(new_res))
                                   p = ggplot(data = new_res, aes(x = median, y = rn)) +
                                     geom_bar(stat = "identity") +
                                     geom_errorbar(aes(xmin = quant5, xmax = quant95), width= 0.2,
                                                   position=position_dodge(0.9)) +
                                     labs(y = "feature", title = "CFI with certainty quantiles",
                                          caption = paste("Metric used:", self$metric, "\n", "Scores sumarized by ", self$avg))
                                 } else {
                                   cnames = list(grep("Class", colnames(self$results)))
                                   lon_res = reshape(self$results, idvar = "features",varying = cnames,
                                                     timevar = "Class", v.names = "median", direction = "long")
                                   lon_res$Class = paste("Class", lon_res$Class)
                                   p = ggplot(lon_res, aes(x = median, y = features, fill = Class)) +
                                     geom_bar(stat = "identity") +
                                     labs(y = "feature", title = "clusterwise aggregated CFI",
                                          caption = paste("Metric used:", self$metric))
                                 }
                                 p
                               },
                               avg = NULL,
                               metric = NULL,
                               predictor = NULL,
                               data.sample = NULL,
                               sampler = NULL,
                               features = NULL,
                               n.repetitions = NULL,
                               results = NULL
                             ),
                             
                             private = list(
                               run = function(n) {
                                 result <- NULL
                                 
                                 estimate_confusion_fimp <- function(group, features, data.sample, y, metric,
                                                                     n.repetitions, y.names, predictor, 
                                                                     halfspaces) {
                                   
                                   cnames <- setdiff(colnames(data.sample), y.names)
                                   num_rep <- data.table::data.table()
                                   tables = list()
                                   n = nrow(data.sample)
                                   class_scores = data.table::data.table()
                                   for (repi in 1:n.repetitions) {
                                     mg <- iml:::MarginalGenerator$new(data.sample, data.sample, 
                                                                       features = features, n.sample.dist = 1,
                                                                       y = y, cartesian = FALSE, id.dist = TRUE
                                     )
                                     while (!mg$finished) {
                                       data.design <- mg$next.batch(n, y = TRUE)
                                       if(!is.null(halfspaces)) {
                                         mass = predict(halfspaces, data.design[, cnames, with = FALSE])
                                         data.design = cbind(data.design, mass)
                                         rows = round(nrow(data.design) * 0.7, digits = 0)
                                         data.design = data.design[order(-mass), .SD[1:rows]]
                                       }
                                       num_rep <- rbind(num_rep, rep(repi, times = nrow(data.design)))
                                       y.vec <- data.design[, y.names, with = FALSE]
                                       qResults <- predictor$predict(data.frame(data.design[, cnames, with = FALSE]))
                                     }
                                     class_scores = rbind(class_scores,
                                                          t(evaluate_class(y.vec, qResults, metric = metric))
                                     )
                                   }
                                   class_scores$features = features
                                   class_scores
                                 }
                                 
                                 
                                 featurewise_results = mapply(estimate_confusion_fimp, group = names(self$features), features = self$features,
                                                              MoreArgs = list(data.sample = self$data.sample, y = self$sampler$y, metric = self$metric,
                                                                              n.repetitions = self$n.repetitions, y.names = self$sampler$y.names, 
                                                                              predictor = self$predictor, halfspaces = NULL),
                                                              SIMPLIFY = FALSE
                                 )
                                 if(!is.null(self$avg)){
                                   n_classes = table(self$data.sample$.y)
                                   if(self$avg == "micro"){
                                     results = lapply(featurewise_results, function(x) {
                                       as.matrix(x[, .SD, .SDcols = names(n_classes)]) %*% as.matrix(n_classes) / sum(n_classes)
                                     })}
                                   if(self$avg == "macro"){
                                     results = lapply(featurewise_results, function(x) {
                                       apply(x[, .SD, .SDcols = names(n_classes)], 1, mean)})
                                   }
                                   results = t(sapply(results, function(x){
                                     c("quant" = quantile(x, probs = 0.05), 
                                       "median" = median(x),
                                       "quant" = quantile(x, probs = 0.95)
                                     )}))
                                   return(data.table(results, keep.rownames = TRUE))
                                 }
                                 result <- rbindlist(unname(featurewise_results), use.names = TRUE)
                                 classes = grep(pattern = "\\d", x = colnames(result))
                                 setnames(result, old = classes, new = paste0("Class",  colnames(result)[classes])) 
                                 classes = colnames(result)[grep(pattern = "\\d", x = colnames(result))]
                                 result[, lapply(.SD, median), .SDcols = classes, by = list(features)]
                               }
                             )
)


==> R/Simulations/PDP_Simulations.R <==
#### Prerequisits ##############################################################
library(ggplot2)
library(patchwork)
library(mlr3cluster)
library(mlr3viz)
library(mlr3)
library(data.table)
library(halflinger)
library(gridExtra)
library(mvtnorm)
library(plotly)
dir = "ExplaClust/R/"
sapply(paste(dir, list.files(dir), sep = ""), source)
theme_set(theme_bw())

matrix2latex <- function(matr) {
  
  printmrow <- function(x) {
    
    cat(cat(x,sep=" & "),"\\\\ \n")
  }
  
  cat("\\begin{bmatrix}","\n")
  body <- apply(matr,1,printmrow)
  cat("\\end{bmatrix}")
}

#### Generate Data #############################################################
set.seed(123456)
# Class 2
small_sig = matrix(rWishart(1,3,diag(c(0.15,0.15,0.15))), 3)
small_sig_eigen = eigen(small_sig)$values
small_sig_eigen
small = rmvnorm(50, c(0, 3, -3), small_sig)
# Class 1
mid_sig = matrix(rWishart(1,3,diag(c(0.3,0.3,0.3))), 3)
mid_sig_eigen = eigen(mid_sig)$values
mid_sig_eigen
mid = rmvnorm(50, c(3, -3, 0), mid_sig)
# Class 3
high_sig = matrix(rWishart(1,3,diag(c(0.6,0.6,0.6))), 3)
high_sig_eigen = eigen(high_sig)$values
high_sig_eigen
high = rmvnorm(50, c(-3, 0, 3), high_sig)

pd_dta = rbind(
  data.table(small, class = "Class 3"),
  data.table(mid, class = "Class 2"),
  data.table(high, class = "Class 1")
)

colnames(pd_dta) = c("x1", "x2", "x3", "class")

#### Cluster Data ##############################################################
cmeans = lrn("clust.cmeans", centers = 3L)
cmeans$predict_type = "prob"
dt_tsk = TaskClust$new(id = "dta", backend = pd_dta[, c("x1", "x2", "x3")])
cmeans$train(dt_tsk)
cluster = paste("Cluster", cmeans$assignments)


#### Plot Class vs Assignments #################################################
# plot_ly(x = pd_dta$x1, y = pd_dta$x2, z = pd_dta$x3, color = pd_dta$class,
#         type = 'scatter3d', mode = 'markers', marker = list(size = 2))
library(gg3D)
p1 = ggplot(data = pd_dta, aes(x = x1, y = x2, z = x3, colour = class)) +
  theme_void() +
  axes_3D() +
  stat_3D() +
  labs_3D(labs = c("x1", "x2", "x3"),
          hjust=c(0,1,1), vjust=c(1, 1, -0.2), angle=c(0, 0, 90)) +
  ggtitle("Original Classes")
p2 = ggplot(data = pd_dta, aes(x = x1, y = x2, z = x3, colour = cluster)) +
  theme_void() +
  axes_3D() +
  stat_3D() +
  labs_3D(labs = c("x1", "x2", "x3"),
          hjust=c(0,1,1), vjust=c(1, 1, -0.2), angle=c(0, 0, 90)) +
  ggtitle("Cluster Assignments")

p1+p2

ggsave("Simulations/PDP/pdp_sim.png", p1 + p2, width = 8, height = 3)


#### Calculate Feature Importance prob##########################################
cmeans$predict_type = "prob"
pred = ClustPredictor$new(cmeans, dt_tsk$data(), y = cmeans$assignments)
fe_x1 = ClusterFeatureEffect$new(predictor = pred, feature = "x1", method = "pdp+ice", grid.size = NULL)
plot_fec_x1 = fe_x1$plot()
pdps_x1 = fe_x1$plot_pdps(0.6) +
  labs(fill="Class", colour = "Class", title = NULL, subtitle = NULL)+
  theme(legend.position="left") 

ggsave("Simulations/pdcice.png", grid.arrange(plot_fec_x1[3]), width = 8, height = 3)
ggsave("Simulations/pdcs.png", pdps_x1, width = 8, height = 3)
#ggsave("pics/icp_ex.png", grid.arrange(a[1]), width = 6, height = 3)

fe_x2 = ClusterFeatureEffect$new(predictor = pred, feature = "x2", method = "pdp+ice", grid.size = NULL)
plot_fec_x2 = fe_x2$plot()
pdps_x2 = fe_x2$plot_pdps(0.6) +
  labs(fill="Class", colour = "Class", title = NULL, subtitle = NULL)+
  theme(legend.position="none") 
#ggsave("pics/icpc_ex.png", grid.arrange(b[1]), width = 8, height = 3)

fe_x3 = ClusterFeatureEffect$new(predictor = pred, feature = "x3", method = "pdp+ice", grid.size = NULL)
plot_fec_x3 = fe_x3$plot()
pdps_x3 = fe_x3$plot_pdps(0.6)  +
  labs(fill="Class", colour = "Class", title = NULL, subtitle = NULL)+
  theme(legend.position="none") 
  
#ggsave("pics/icpc_ex.png", grid.arrange(b[1]), width = 8, height = 3)

ggsave("Simulations/PDP/check_pdp+ice.png", grid.arrange(plot_fec_x1, plot_fec_x2, plot_fec_x3, ncol = 3) , width = 8, height = 8)

ggsave("Simulations/PDP/check_pdps.png", pdps_x1 + pdps_x2 + pdps_x3 , width = 8, height = 3)


#### Calculate Feature Importance part##########################################

cmeans$predict_type = "partition"
fe_x1 = ClusterFeatureEffect$new(predictor = pred, feature = "x1", method = "pdp", grid.size = NULL)
plotx1 = fe_x1$plot() +
  scale_fill_manual(breaks = c("1", "2", "3"), values=c("#F8766D", "#00BA38", "#00BCD8")) +
  labs(fill="cluster", x = "x1", y = expression(rho)) +
  theme(legend.position="left")
ggsave("Simulations/pdch.png", plotx1, width = 8, height = 3)

fe_x2 = ClusterFeatureEffect$new(predictor = pred, feature = "x2", method = "pdp", grid.size = NULL)
plotx2 = fe_x2$plot() +
  scale_fill_manual(breaks = c("1", "2", "3"), values=c("#F8766D", "#00BA38", "#00BCD8")) +
  labs(fill="cluster", x = "x2", , y = expression(rho)) +
  theme(legend.position = "none")

fe_x3 = ClusterFeatureEffect$new(predictor = pred, feature = "x3", method = "pdp", grid.size = NULL)
plotx3 = fe_x3$plot() +
  scale_fill_manual(breaks = c("1", "2", "3"), values=c("#F8766D", "#00BA38", "#00BCD8")) +
  labs(fill="cluster", x = "x3", y = expression(rho)) +
  theme(legend.position = "none")

ggsave("Simulations/PDP/check_partpdps.png", plotx1 + plotx2 + plotx3 , width = 8, height = 3)

#### Calculate Feature cImportance #############################################

cmeans$predict_type = "prob"

fe_x1 = ClusterFeatureEffect$new(predictor = pred, feature = "x1", method = "cpdp+ice", grid.size = NULL)
X1 = fe_x1$plot()
ggsave("Simulations/cpdcice.png", grid.arrange(X1[3]), width = 8, height = 3)


fe_x2 = ClusterFeatureEffect$new(predictor = pred, feature = "x2", method = "cpdp+ice", grid.size = NULL)
X2 = fe_x2$plot()
#ggsave("pics/icpc_ex.png", grid.arrange(b[1]), width = 8, height = 3)

fe_x3 = ClusterFeatureEffect$new(predictor = pred, feature = "x3", method = "cpdp+ice", grid.size = NULL)
X3 = fe_x3$plot()
ggsave("Simulations/PDP/check_cpdp+ice.png", grid.arrange(X1, X2, X3, ncol = 3) , width = 8, height = 8)

#### Calculate 2D PDP ##########################################################


fe_2d = ClusterFeatureEffect$new(predictor = pred, feature = c("x2", "x3"), method = "pdp", grid.size = 50)
plot2d = fe_2d$plot()
ggsave("Simulations/PDP/2D.png", plot2d , width = 5, height = 4)





==> R/Simulations/cluster_imp.R <==
#### Prerequisits ##############################################################
library(ggplot2)
library(patchwork)
library(mlr3cluster)
library(mlr3viz)
library(mlr3)
library(data.table)
library(halflinger)
dir = "ExplaClust/R/"
sapply(paste(dir, list.files(dir), sep = ""), source)

#### Generate Data #############################################################
set.seed(123)
imbalanced_dta = rbind(
data.table(x1 = rnorm(50, mean = 50, sd = 15), x2 = rnorm(50, mean = 50, sd = 15), class = "Class 2"),
data.table(x1 = rnorm(20, mean = 50, sd = 25), x2 = rnorm(20, mean = -10, sd = 1), class = "Class 3"),
data.table(x1 = rnorm(20, mean = 110, sd = 4), x2 = rnorm(20, mean = 50, sd = 15), class = "Class 1")
)


#### Cluster Data ##############################################################
library(mlr3cluster)
mlr_learners
cmeans = lrn("clust.cmeans", centers = 3L)
imb_tsk = TaskClust$new(id = "imb_dta", backend = imbalanced_dta[, c("x1", "x2")])
cmeans$train(imb_tsk)
cluster = paste("Cluster", cmeans$assignments)


#### Plot Class vs Assignments #################################################
p1 =  ggplot(data = imbalanced_dta, aes(x = x1, y = x2, colour = class)) +
  geom_point() + 
  ggtitle("True Classes")
p2 = ggplot(data = imbalanced_dta, aes(x = x1, y = x2, colour = cluster)) +
  geom_point() + 
  ggtitle("Cluster Assignments")

ggsave("Simulations/cluster_imp.png", p1 + p2, width = 8, height = 3)

#### Calculate Feature Importance ##############################################

pred = ClustPredictor$new(cmeans, imb_tsk$data(), y = cmeans$assignments)
g2pc = calculate_g2pc(cmeans, imb_tsk, n.repetitions = 89)
classwise_f1 = ClusterFeatureImp$new(pred, n.repetitions = 89, metric = "f1")
macro_f1 = ClusterFeatureImp$new(pred, n.repetitions = 89, metric = "f1", avg = "macro")
micro_f1 = ClusterFeatureImp$new(pred, n.repetitions = 89, metric = "f1", avg = "micro")

#### Table CFIS ################################################################

fimp = cbind(
  data.table(feature = g2pc$feature),
  G2PC = g2pc$g2pc,
  macro_F1 = macro_f1$results$median,
  micro_F1 = micro_f1$results$median
)
xtable::xtable(fimp)

xtable::xtable(classwise_f1$results)

xtable::xtable(macro_f1$results)
#### Plot Feature Importance ###################################################


mcfi = macro_f1$plot()
ccfi = classwise_f1$plot()

ggsave("Simulations/compare_cfi.png", mcfi + ccfi, width = 8, height = 3)


==> R/Simulations/macro_vs_g2pc.R <==
#### Prerequisits ##############################################################
library(ggplot2)
library(patchwork)
library(mlr3cluster)
library(mlr3viz)
library(mlr3)
library(data.table)
library(halflinger)
dir = "ExplaClust/R/"
sapply(paste(dir, list.files(dir), sep = ""), source)

#### Generate Data #############################################################
set.seed(123)
imbalanced_dta = rbind(
  data.table(x1 = rnorm(60, mean = 50, sd = 10), x2 = rnorm(60, mean = 5, sd = 3), class = "Class 3"),
  data.table(x1 = rnorm(20, mean = -5, sd = 3), x2 = rnorm(20, mean = 60, sd = 15), class = "Class 1"),
  data.table(x1 = rnorm(20, mean = 100, sd = 3), x2 = rnorm(20, mean = 60, sd = 15), class = "Class 2"),
  data.table(x1 = rnorm(20, mean = 50, sd = 3), x2 = rnorm(20, mean = 60, sd = 10), class = "Class 4"))
#### Cluster Data ##############################################################
library(mlr3cluster)
cmeans$param_set
cmeans = lrn("clust.cmeans", centers = 4L)
imb_tsk = TaskClust$new(id = "imb_dta", backend = imbalanced_dta[40:120, c("x1", "x2")])
cmeans$train(imb_tsk)
partition = cmeans$predict_newdata(imbalanced_dta[, c("x1", "x2")])$partition
cluster = paste("Cluster", partition)
#### Plot Class vs Assignments #################################################
p1 =  ggplot(data = imbalanced_dta, aes(x = x1, y = x2, colour = class)) +
  geom_point() + 
  ggtitle("True Classes")
p2 = ggplot(data = imbalanced_dta, aes(x = x1, y = x2, colour = cluster)) +
  geom_point() + 
  ggtitle("Cluster Assignments")
p1 + p2
ggsave("Simulations/imbcl.png", p1 + p2, width = 8, height = 3)

#### Calculate Feature Importance ##############################################
set.seed(123)
pred = ClustPredictor$new(cmeans, imbalanced_dta[, c("x1", "x2")], y = partition)
macro_f1 = ClusterFeatureImp$new(pred, n.repetitions = 139, metric = "f1", avg = "macro")
acc = ClusterFeatureImp$new(pred, n.repetitions = 139, metric = "accuracy", avg = "micro")
macro_f1$results
acc$results
#### Table CFIS ################################################################

xtable::xtable(macro_f1$results)
xtable::xtable(acc$results)
#### Plot Feature Importance ###################################################




mcfi = macro_f1$plot()
accfi = acc$plot()

ggsave("Simulations/compare_f1bar.png", mcfi + accfi, width = 8, height = 3)


==> R/calculate_g2pc.R <==
library(R6)
library(checkmate)
library(data.table)
library(halflinger)
library(ggplot2)
# Calculate feature importance for clustering wth of mlr3 and iml packages
calculate_g2pc <- function(lrn, tsk, n.repetitions = 5, hs = FALSE) {
  halfspaces = NULL
  # create permutations
  predictor = ClustPredictor$new(lrn, data = tsk$data(), y = lrn$assignments)
  # from class Interpretation method
  sampler = predictor$data
  getData = predictor$data$get.xy
  # before running
  data.sample = getData()
  result <- NULL
  n = predictor$batch.size
  features = as.list(sampler$feature.names)
  names(features) <- unlist(features)
  # run
  if(hs) halfspaces = train_depth(sampler$get.x()) 
  featurewise_results = mapply(estimate_feature_imp, group = names(features), features = features,
                               MoreArgs = list(data.sample = data.sample, y = sampler$y,
                                               n.repetitions = n.repetitions, y.names = sampler$y.names, 
                                               n = n, predictor = predictor, halfspaces = halfspaces),
                               SIMPLIFY = FALSE
  )
  
  #shape results
  result <- rbindlist(unname(featurewise_results), use.names = TRUE)
  result <- result[, list(
    "g2pc" = median(permutation_error),
    "g2pc.05" = quantile(permutation_error, probs = 0.05),
    "g2pc.95" = quantile(permutation_error, probs = 0.95)
  ), by = list(feature)]
  result <- result[order(result$g2pc, decreasing = TRUE), ]
  # Removes the n column
  result <- result[, list(
    feature, g2pc.05, g2pc, g2pc.95
  )]
  
  result
}

estimate_feature_imp <- function(group, features, data.sample, y, n.repetitions,
                                 y.names, n, predictor, halfspaces) {
  
  cnames <- setdiff(colnames(data.sample), y.names)
  qResults <- data.table::data.table()
  y.vec <- data.table::data.table()
  num_rep <- data.table::data.table()
  for (repi in 1:n.repetitions) {
    mg <- iml:::MarginalGenerator$new(data.sample, data.sample, 
                                      features = features, n.sample.dist = 1,
                                      y = y, cartesian = FALSE, id.dist = TRUE
    )
    while (!mg$finished) {
      data.design <- mg$next.batch(n, y = TRUE)
      if(!is.null(halfspaces)) {
        mass = predict(halfspaces, data.design[, cnames, with = FALSE])
        data.design = cbind(data.design, mass)
        rows = round(nrow(data.design) * 0.7, digits = 0)
        data.design = data.design[order(-mass), .SD[1:rows]]
      }
      num_rep <- rbind(num_rep, rep(repi, times = nrow(data.design)))
      y.vec <- rbind(y.vec, data.design[, y.names, with = FALSE])
      qResults <- rbind(
        qResults,
        predictor$predict(data.frame(data.design[, cnames, with = FALSE]))
      )
    }
  }
  # AGGREGATE measurements
  results <- data.table::data.table(
    feature = group, actual = y.vec[[1]], predicted = qResults[[1]],
    num_rep = num_rep[[1]]
  )
  results <- results[, list("permutation_error" = sum(actual != predicted) / nrow(data.sample)),
                     by = list(feature, num_rep)
  ]
  results
}


==> R/classification_measure.R <==
#input actual & predicted vectors or actual vs predicted confusion matrix 
evaluate_class = function(actual, predicted, metric = "f1"){
  cm = calculate_confusion(actual, predicted)
  
  n = sum(cm) # number of instances
  nc = nrow(cm) # number of classes
  diag = diag(cm) # number of correctly classified instances per class 
  rowsums = apply(cm, 1, sum) # number of instances per class
  colsums = apply(cm, 2, sum) # number of predictions per class
  p = rowsums / n # distribution of instances over the classes
  q = colsums / n # distribution of instances over the predicted classes
  rec = diag / rowsums #recall
  prec = diag / colsums # precision
  expAccuracy = sum(p*q) #random/expected accuracy
  score = switch(metric,
                 recall = rec,
                 precision = prec,
                 f1 = {a = 2 * prec * rec / (prec + rec)
                   a[is.nan(a)] = 0
                   a},
                 jaccard = diag / rowsums + colsums - diag,
                 folkes_mallows = sqrt((diag / colsums) * (diag / rowsums)),
                 accuracy = {
                   a = rep(sum(diag), times = length(diag)) / n
                   names(a) = 1:length(diag)
                   a}
  )
  c(score, n = n)
}

calculate_confusion = function(actual, predicted) {
  naVals = union(which(is.na(actual)), which(is.na(predicted)))
  if(length(naVals) > 0) {
   actual = actual[-naVals]
   predicted = predicted[-naVals]
  }
  predi = factor(unlist(predicted), levels = sort(unique(unlist(actual))))
  as.matrix(table(Actual = unlist(actual), Predicted = predi))
}



==> R/helpers.R <==
find_y <- function(mod) {
  if (is.null(mod)) {
    return(NULL)
  }
  UseMethod("find_y")
}

find_y.LearnerClust = function(mod) {
  mod$assignments
}

inferTaskFromModel <- function(model) {
  UseMethod("inferTaskFromModel")
}

inferTaskFromModel.Learner <- function(model) {
  if (!requireNamespace("mlr3")) {
    stop("Please install the mlr package.")
  }
  tsk <- model$task_type
  if (tsk == "classif") {
    if (model$predict_type != "prob") {
      warning("Output seems to be class instead of probabilities. 
               Automatically transformed to 0 and 1 probabilities.
               You might want to set predict.type = 'prob' for Learner!")
    }
    return("classification")
  } else if (tsk == "regr") {
    return("regression")
  } else if (tsk == "clust") {
    return("clustering")
  } else {
    stop(sprintf("mlr task type <%s> not supported", tsk))
  }
}

create_predict_fun <- function(model, task, predict.fun = NULL, type = NULL) {
  UseMethod("create_predict_fun")
}

create_predict_fun.Learner <- function(model, task, predict.fun = NULL, type = NULL) {
  if (!requireNamespace("mlr3")) {
    "Please install the mlr3 package."
  }
  if (task == "classification") {
    function(newdata) {
      if (model$predict_type == "response") {
        pred <- predict(model, newdata = newdata)
        factor_to_dataframe(pred)
      } else {
        data.frame(predict(model, newdata = newdata, predict_type = "prob"), check.names = FALSE)
      }
    }
  } else if (task == "regression") {
    function(newdata) {
      data.frame(predict(model, newdata = newdata))
    }
  } else if (task == "clustering") {
    function(newdata) {
      if(model$predict_type == "prob") {
        return(data.frame(model$predict_newdata(newdata)$prob))
      }
      data.frame(predict(model, newdata = newdata))
    }
  } else {
    stop(sprintf("Task type '%s' not supported", task))
  }
}
